Interpolations of Smoke and Liquid Simulations

We present a novel method to interpolate smoke and liquid simulations in order to perform data-driven fluid simulations. Our approach calculates a dense space-time deformation using grid-based signed-distance functions of the inputs. A key advantage of this implicit Eulerian representation is that it allows us to use powerful techniques from the optical flow area. We employ a five-dimensional optical flow solve. In combination with a projection algorithm, and residual iterations, we achieve a robust matching of the inputs. Once the match is computed, arbitrary in between variants can be created very efficiently. To concatenate multiple long-range deformations, we propose a novel alignment technique. Our approach has numerous advantages, including automatic matches without user input, volumetric deformations that can be applied to details around the surface, and the inherent handling of topology changes. As a result, we can interpolate swirling smoke clouds, and splashing liquid simulations. We can even match and interpolate phenomena with fundamentally different physics: a drop of liquid, and a blob of heavy smoke.

==> strip_comments.py <==
import ply.lex, argparse, io

#Usage
# python stripcomments.py input.tex > output.tex
# python stripcomments.py input.tex -e encoding > output.tex

def strip_comments(source):
    tokens = (
                'PERCENT', 'BEGINCOMMENT', 'ENDCOMMENT', 'BACKSLASH',
                'CHAR', 'BEGINVERBATIM', 'ENDVERBATIM', 'NEWLINE', 'ESCPCT',
             )
    states = (
                ('linecomment', 'exclusive'), 
                ('commentenv', 'exclusive'), 
                ('verbatim', 'exclusive')
            )
    
    #Deal with escaped backslashes, so we don't think they're escaping %.
    def t_ANY_BACKSLASH(t):
        r"\\\\"
        return t
        
    #One-line comments
    def t_PERCENT(t):
        r"\%"
        t.lexer.begin("linecomment")
     
    #Escaped percent signs
    def t_ESCPCT(t):
        r"\\\%"
        return t
    
    #Comment environment, as defined by verbatim package       
    def t_BEGINCOMMENT(t):
        r"\\begin\s*{\s*comment\s*}"
        t.lexer.begin("commentenv")
    
    #Verbatim environment (different treatment of comments within)   
    def t_BEGINVERBATIM(t):
        r"\\begin\s*{\s*verbatim\s*}"
        t.lexer.begin("verbatim")
        return t
    
    #Any other character in initial state we leave alone    
    def t_CHAR(t):
        r"."
        return t
        
    def t_NEWLINE(t):
        r"\n"
        return t
    
    #End comment environment    
    def t_commentenv_ENDCOMMENT(t):
        r"\\end\s*{\s*comment\s*}"
        #Anything after \end{comment} on a line is ignored!
        t.lexer.begin('linecomment')
    
    #Ignore comments of comment environment    
    def t_commentenv_CHAR(t):
        r"."
        pass
        
    def t_commentenv_NEWLINE(t):
        r"\n"
        pass
    
    #End of verbatim environment    
    def t_verbatim_ENDVERBATIM(t):
        r"\\end\s*{\s*verbatim\s*}"
        t.lexer.begin('INITIAL')
        return t
        
    #Leave contents of verbatim environment alone
    def t_verbatim_CHAR(t):
        r"."
        return t
        
    def t_verbatim_NEWLINE(t):
        r"\n"
        return t
    
    #End a % comment when we get to a new line
    def t_linecomment_ENDCOMMENT(t):
        r"\n"
        t.lexer.begin("INITIAL")
        #Newline at the end of a line comment is stripped.
    
    #Ignore anything after a % on a line        
    def t_linecomment_CHAR(t):
        r"."
        pass
        
    lexer = ply.lex.lex()
    lexer.input(source)
    return u"".join([tok.value for tok in lexer])
    
def main():
    parser = argparse.ArgumentParser()
    parser.add_argument('filename', help = 'the file to strip comments from')
    parser.add_argument('--encoding', '-e', default='utf-8')
    
    args = parser.parse_args()
    
    with io.open(args.filename, encoding=args.encoding) as f:
        source = f.read()
    
    print(strip_comments(source))
    
if __name__ == '__main__':
    main()
